The Information Sieve

We introduce a new framework for unsupervised learning of representations based on a novel hierarchical decomposition of information. Intuitively, data is passed through a series of progressively fine-grained sieves. Each layer of the sieve recovers a single latent factor that is maximally informative about multivariate dependence in the data. The data is transformed after each pass so that the remaining unexplained information trickles down to the next layer. Ultimately, we are left with a set of latent factors explaining all the dependence in the original data and remainder information consisting of independent noise. We present a practical implementation of this framework for discrete variables and apply it to a variety of fundamental tasks in unsupervised learning including independent component analysis, lossy and lossless compression, and predicting missing values in data.

==> Figs/mathematica_simple_line_plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7205,        194]
NotebookOptionsPosition[      6807,        175]
NotebookOutlinePosition[      7158,        191]
CellTagsIndexPosition[      7115,        188]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Not", " ", "a", " ", "real", " ", "plot"}], ",", " ", 
   RowBox[{"just", " ", "stand", " ", "in", " ", 
    RowBox[{"data", ".", " ", "Experiment"}], " ", "ultimately", " ", 
    RowBox[{"didn", "'"}], "t", " ", "work"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6638482000084763`*^9, 3.663848216794928*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"out", " ", "=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"290", ",", " ", "292", ",", " ", "293"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"267", ",", " ", "220", ",", " ", "200"}], "}"}]}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], " ", ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "16"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "200", ",", " ", "220", ",", " ", "240", ",", " ", "260", ",", " ", 
         "280", ",", "300"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.9", ",", " ", "3.1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"190", ",", "310"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Depth\>\"", ",", " ", "\"\<Bits per digit\>\""}], "}"}]}], 
    ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "Black", ",", " ", 
       RowBox[{"FontSize", "->", "14"}]}], "]"}]}], " ", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{"\"\<Random\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "280"}], "}"}]}], "]"}], ",", "16"}], "]"}], 
       ",", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{"\"\<Sieve\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"2.5", ",", "220"}], "}"}]}], "]"}], ",", "16"}], "]"}]}],
       "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/gregv/Dropbox/deep/it_learning_notes/discrete_sieve/Figs/stack.\
pdf\>\"", ",", " ", "out"}], "]"}]}], "Input",
 CellChangeTimes->{{3.663680157951618*^9, 3.663680176737834*^9}, {
  3.663680233416069*^9, 3.663680258542997*^9}, {3.6636803643006983`*^9, 
  3.663680637218216*^9}, {3.6636807397661037`*^9, 3.663680794550713*^9}, {
  3.663680878517524*^9, 3.6636809761972933`*^9}, {3.663681091264739*^9, 
  3.6636811066043463`*^9}, {3.6636811430708427`*^9, 3.663681153775268*^9}, {
  3.66368207513579*^9, 3.663682076205947*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{1., 290.}, {2., 292.}, {3., 293.}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{1., 267.}, {2., 220.}, {3., 200.}}]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->16], {0., 0.}], {{{1., 290.}}, {{2., 292.}}, {{3., 
       293.}}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->16], {0., 0.}], {{{1., 267.}}, {{2., 220.}}, {{3., 
       200.}}}]}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Depth\"", TraditionalForm], 
    FormBox["\"Bits per digit\"", TraditionalForm]},
  AxesOrigin->{0.911, 190.6},
  DisplayFunction->Identity,
  Epilog->{
    StyleBox[
     InsetBox[
      FormBox["\"Random\"", TraditionalForm], {2, 280}], 16, StripOnInput -> 
     False], 
    StyleBox[
     InsetBox[
      FormBox["\"Sieve\"", TraditionalForm], {2.5, 220}], 16, StripOnInput -> 
     False]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[Bold, 
    GrayLevel[0], FontSize -> 14],
  Method->{},
  PlotRange->{{0.9, 3.1}, {190, 310}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}, {4, 
      FormBox["4", TraditionalForm]}}, {{200, 
      FormBox["200", TraditionalForm]}, {220, 
      FormBox["220", TraditionalForm]}, {240, 
      FormBox["240", TraditionalForm]}, {260, 
      FormBox["260", TraditionalForm]}, {280, 
      FormBox["280", TraditionalForm]}, {300, 
      FormBox["300", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.6636802549124327`*^9, {3.6636803730937*^9, 3.663680390447711*^9}, {
   3.6636804417480173`*^9, 3.6636805282222*^9}, {3.663680621723908*^9, 
   3.6636806382653913`*^9}, {3.663680786632894*^9, 3.663680795003792*^9}, {
   3.663680884105689*^9, 3.663680893242547*^9}, {3.663680923819893*^9, 
   3.663680976698285*^9}, 3.663681092332664*^9, {3.663681148182029*^9, 
   3.663681154168125*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it_learning_notes/discrete_sieve/\
Figs/deep.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.6636802549124327`*^9, {3.6636803730937*^9, 3.663680390447711*^9}, {
   3.6636804417480173`*^9, 3.6636805282222*^9}, {3.663680621723908*^9, 
   3.6636806382653913`*^9}, {3.663680786632894*^9, 3.663680795003792*^9}, {
   3.663680884105689*^9, 3.663680893242547*^9}, {3.663680923819893*^9, 
   3.663680976698285*^9}, 3.663681092332664*^9, {3.663681148182029*^9, 
   3.663681154496907*^9}}]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 6, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 363, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[946, 31, 2513, 64, 131, "Input"],
Cell[3462, 97, 2806, 65, 226, "Output"],
Cell[6271, 164, 520, 8, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


